Fuzz Driver Synthesis for Rust Generic APIs

Fuzzing is a popular bug detection technique achieved by testing software executables with random inputs. This technique can also be extended to libraries by constructing executables that call library APIs, known as fuzz drivers. Automated fuzz driver synthesis has been an important research topic in recent years since it can facilitate the library fuzzing process. Nevertheless, existing approaches generally ignore generic APIs or simply treat them as normal APIs. As a result, they cannot generate effective fuzz drivers for generic APIs. This paper studies the automated fuzz driver synthesis problem for Rust libraries with generic APIs. The problem is essential because Rust emphasizes security, and generic APIs are widely employed in Rust crates. Each generic API can have numerous monomorphic versions as long as the type constraints are satisfied. The critical challenge to this problem lies in prioritizing these monomorphic versions and providing valid inputs for them. To address the problem, we extend existing API-dependency graphs to support generic APIs. By solving such dependencies and type constraints, we can generate a collection of candidate monomorphic APIs. Further, we apply a similarity-based filter to prune redundant versions, particularly if multiple monomorphic APIs adopt the identical trait implementation. Experimental results with 29 popular open-source libraries show that our approach can achieve promising generic API coverage with a low rate of invalid fuzz drivers. Besides, we find 23 bugs previously unknown in these libraries, with 18 bugs related to generic APIs.

==> code_snippets/invalid-associate.rs <==
/* fn append_vert_row<I>(&mut self, cols: I)
    where
        I: IntoIterator<Item = Self>,
        Self: Sized, { ... }*/
fn fuzz_html2text(param0: usize, param1: &[char]) {
    use html2text::render::text_renderer::RichDecorator;
    use html2text::render::text_renderer::SubRenderer;
    use html2text::render::Renderer;
    let mut render = SubRenderer::new(param0, RichDecorator {});
    render.append_vert_row(param1);
}

==> code_snippets/invalid-lifetime.rs <==
fn fuzz_serde_json(fuzz_param0: i8, fuzz_param1: &str) {
    use serde::ser::Serializer;
    let mut t1 = serde_json::Value::from(fuzz_param0);
    let t2=t1.take();
    /* serialize_newtype_struct require a
      'static lifetime for t2 */
    serde_json::value::Serializer.
    serialize_newtype_struct(fuzz_param1,&t2); 
}
